Distributed Tikhonov regularization for ill-posed inverse problems from a Bayesian perspective

We exploit the similarities between Tikhonov regularization and Bayesian hierarchical models to propose a regularization scheme that acts like a distributed Tikhonov regularization where the amount of regularization varies from component to component. In the standard formulation, Tikhonov regularization compensates for the inherent ill-conditioning of linear inverse problems by augmenting the data fidelity term measuring the mismatch between the data and the model output with a scaled penalty functional. The selection of the scaling is the core problem in Tikhonov regularization. If an estimate of the amount of noise in the data is available, a popular way is to use the Morozov discrepancy principle, stating that the scaling parameter should be chosen so as to guarantee that the norm of the data fitting error is approximately equal to the norm of the noise in the data. A too small value of the regularization parameter would yield a solution that fits to the noise while a too large value would lead to an excessive penalization of the solution. In many applications, it would be preferable to apply distributed regularization, replacing the regularization scalar by a vector valued parameter, allowing different regularization for different components of the unknown, or for groups of them. A distributed Tikhonov-inspired regularization is particularly well suited when the data have significantly different sensitivity to different components, or to promote sparsity of the solution. The numerical scheme that we propose, while exploiting the Bayesian interpretation of the inverse problem and identifying the Tikhonov regularization with the Maximum A Posteriori (MAP) estimation, requires no statistical tools. A combination of numerical linear algebra and optimization tools makes the scheme computationally efficient and suitable for problems where the matrix is not explicitly available.

==> NumericalDifferentiationMorozov_vs_Hierarchical.m <==
% Numerical differentiation example
% =================================

% Generating the data: erf function

n    = 50;
t    = 0:1/n:1;
b0   = 1 + erf(-3 + 6*t);

% Solution by finite differencing. The true solution is a Gaussian

xtrue = 6*2/sqrt(pi)*exp(-(-3 + 6*t).^2);
%xfd   = n*(b(2:n+1) - b(1:n));

%figure(2)
%plot(t,xtrue,'k-','LineWidth',3)
%set(gca,'FontSize',20)
%hold on
%plot(t(2:n+1),xfd,'r-','LineWidth',2)
%plot(t(2:n+1),xfd,'r.','MarkerSize',20)
%hold off
%print -depsc ../figs/NumDiffFDsolution.eps

% Building the matrix for the forward problem

A = 1/n*toeplitz(ones(n,1),[1,zeros(1,n-1)]);


% Testing the methods with different noise levels
% Sweep over a range of relative noise levels
%sigma_rel_min = 0.001;
%sigma_rel_max = 0.2;
nn = 30;
sigma_rel_vals = logspace(-3,-1,nn); % from 0.001 to 0.1
alpha_Tikh = zeros(nn,1);
alpha_IAS  = zeros(nn,1);
nsols_Tikh = zeros(nn,1);
nsols_IAS  = zeros(nn,1);
err_Tikh   = zeros(nn,1);
err_IAS    = zeros(nn,1);

data_vecs    = zeros(n,nn);
Morosov_sols = zeros(n,nn);
IAS_sols     = zeros(n,nn);

rng(0); % Consistent results for paper
for ell = 1:nn
    sigma_rel = sigma_rel_vals(ell);
%sigma_rel = 0.001;
    sigma     = sigma_rel*norm(b0(2:n+1))/sqrt(n);  % m=n here
    noise     = sigma*randn(n,1);
    b = b0(2:n+1)' + noise; % Noisy data
    data_vecs(:,ell) = b;

    % Solving the problem by Tikhonov regularization using Morozov discrepancy
    % principle. The regularization. Here, we assume first that the SNR of
    % the noise is known

    tau    = 1.0;
    discr0 = tau*sqrt(n)*sigma;

    L0 = eye(n);  % Regularization matrix
    e1 = ones(n-1,1);
    L1 = eye(n) - diag(e1,-1);
    L2 = -2*eye(n) + diag(e1,1) + diag(e1,-1);
    % Select your L
    L = L2;
    delta = 0.01*discr0; % Stopping precision

    alpha_min = 1e-16; % Regularization parameter that underregularizes
    alpha_max = 1e10;  % Overregularization
    ddiscr = inf;
    r = [b;zeros(n,1)];
    count_sols = 0; % Counting the solves
    while ddiscr>delta
        % Compute a regularized solution using the geometric mean
        alpha = sqrt(alpha_min*alpha_max);
        M = [A;sqrt(alpha)*L];
        x = M\r;
        discr = norm(b - A*x);
        if discr>discr0
            % alpha is too large; move upper bound
            alpha_max = alpha;
        elseif discr <= discr0
            % alpha is too small; move lower bound
            alpha_min = alpha;
        end
        ddiscr = abs(discr-discr0);
        count_sols = count_sols + 1;
    end
    alpha_Tikh(ell) = alpha;
    nsols_Tikh(ell) = count_sols;
    err_Tikh(ell)  = norm(x - xtrue(2:n+1)')/norm(xtrue(2:n+1));
    Morozov_sols(:,ell) = x;

    % Now run the equivalent problem using IAS

    eta = 0.0001;
    beta = 3/2 + eta;
    SNR = norm(b)^2/(n*sigma^2);
    vartheta = n*sigma^2*(SNR-1)/(beta*norm(A,'fro')^2);

    % Initialize
    theta = vartheta;
    d_th = inf;
    delta = 0.01;
    n_max = 20;
    count_iter = 0;
    while d_th>delta && count_iter<n_max
        % Update x
        M   = [(1/sigma)*A;(1/sqrt(theta))*L];
        rhs = [(1/sigma)*b;zeros(n,1)];
        x   = M\rhs;
        % Update theta
        theta_old = theta;
        theta     = vartheta*eta/2*(1 + sqrt(1 + 2*norm(L*x)^2/vartheta));
        d_th = abs(theta-theta_old)/theta_old;
        count_iter = count_iter + 1;
    end
    alpha_IAS(ell) = sigma/sqrt(theta);
    nsols_IAS(ell) = count_iter;
    err_IAS(ell)  = norm(x - xtrue(2:n+1)')/norm(xtrue(2:n+1));
    IAS_sols(:,ell) = x;
end

% Plotting the results
% Analysis

scrsz = get(0,'ScreenSize');
%figure('Position',[scrsz(3)/10,scrsz(4)/10, 8*scrsz(3)/10, 5*scrsz(4)/10]);
figure('Position',[scrsz(3)/20,scrsz(4)/20, 18*scrsz(3)/20, 10*scrsz(4)/20]);

left_margin  = 0.05;
right_margin = 0.05;
vert_gap     = 0.05;
hor_gap      = 0.05;

top          = 0.05;
bottom       = 0.15;

n_vert = 1;
n_hor  = 3;

im_width  = (1-left_margin-right_margin-(n_hor-1)*vert_gap)/n_hor;
im_height = (1 - top - bottom - (n_vert-1)*hor_gap)/n_vert;


% Position vector = [x_SW,y_SW,width,height];

x_im = zeros(1,n_hor);
y_im = zeros(n_vert,1);
x_im(1) = left_margin;
for j = 2:n_hor
    x_im(j) = x_im(j-1) + im_width + vert_gap;
end
y_im(n_vert) = bottom;
for j = (n_vert-1):-1:1
    y_im(j) = y_im(j+1) + im_height + hor_gap;
end
     
xx = ones(n_vert,1)*x_im;
yy = y_im*ones(1,n_hor);
pos_vec = [xx(:),yy(:),im_width*ones(n_vert*n_hor,1),im_height*ones(n_vert*n_hor,1)];


axes('Position',pos_vec(1,:));

loglog(sigma_rel_vals,alpha_Tikh,'r--','LineWidth',2)
hold on
loglog(sigma_rel_vals,alpha_IAS,'k-','LineWidth',2)
loglog(sigma_rel_vals,alpha_Tikh,'r.','MarkerSize',20)
loglog(sigma_rel_vals,alpha_IAS,'k.','MarkerSize',20)
hold off
xlabel('Relative noise level')
ylabel('Regularization parameter')
legend('Tikhonov','IAS','Location','northwest')
set(gca,'FontSize',15)

axes('Position',pos_vec(2,:));
semilogx(sigma_rel_vals,nsols_Tikh,'r--','LineWidth',2)
hold on
semilogx(sigma_rel_vals,nsols_IAS,'k-','LineWidth',2)
semilogx(sigma_rel_vals,nsols_Tikh,'r.','MarkerSize',20)
semilogx(sigma_rel_vals,nsols_IAS,'k.','MarkerSize',20)
hold off
xlabel('Relative noise level')
ylabel('Number of solves')
v = axis;
legend('Tikhonov','IAS','Location','southeast')
axis([v(1),v(2),0,v(4)])
set(gca,'FontSize',15)

axes('Position',pos_vec(3,:));
semilogx(sigma_rel_vals,err_Tikh,'r--','LineWidth',2)
hold on
semilogx(sigma_rel_vals,err_IAS,'k-','LineWidth',2)
semilogx(sigma_rel_vals,err_Tikh,'r.','MarkerSize',20)
semilogx(sigma_rel_vals,err_IAS,'k.','MarkerSize',20)
hold off
xlabel('Relative noise level')
ylabel('Relative error')
legend('Tikhonov','IAS','Location','northwest')
set(gca,'FontSize',15)

%print -djpeg NumDiff_Morozov_vs_IAS_summary.jpg

% Plot a few snapshots to compare

% Reduce tne bottom margin a bit
pos_vec(:,2) = 0.07*ones(3,1);

for ell = 1:nn
    figure('Position',[scrsz(3)/20,scrsz(4)/20, 18*scrsz(3)/20, 10*scrsz(4)/20]);
    % Plot the data
    axes('Position',pos_vec(1,:));
    b = data_vecs(:,ell);
    plot(t,b0,'k-','LineWidth',3)
    hold on
    plot(t(2:end),b,'r-','LineWidth',2)
    plot(t(2:end),b,'r.','MarkerSize',20)
    hold off
    title('Noisy data')
    set(gca,'FontSize',15)
    sigma_rel = sigma_rel_vals(ell);
    text(0.1,-0.3,['Noise level = ',num2str(100*sigma_rel,2),'%'],'FontSize',15)
    % Plot the Morozov solution
    axes('Position',pos_vec(2,:));
    x = Morozov_sols(:,ell);
    plot(t,xtrue,'k-','LineWidth',2)
    hold on
    plot(t,[0;x],'r-','LineWidth',2)
    title('Tikhonov with Morozov')
    set(gca,'FontSize',15)
    alpha = alpha_Tikh(ell);
    text(0.1,-0.5,['\alpha_{Tikh} = ' num2str(alpha,5)],'FontSize',15)
    axis([0,1,-1,7])
    hold off
    % Plot the IAS solution
    axes('Position',pos_vec(3,:));
    x = IAS_sols(:,ell);
    plot(t,xtrue,'k-','LineWidth',2)
    hold on
    plot(t,[0;x],'r-','LineWidth',2)
    title('Tikhonov with IAS')
    set(gca,'FontSize',15)
    alpha = alpha_IAS(ell);
    text(0.1,-0.5,['\alpha_{IAS} = ' num2str(alpha,5)],'FontSize',15)
    axis([0,1,-1,7])
    hold off
    if ell == 10
 %       print -djpeg NumDiff_Morozov_vs_IAS_10.jpg
    end
    if ell == 25
 %       print -djpeg NumDiff_Morozov_vs_IAS_25.jpg
    end
    
    
    close
end



